Momentum subtraction and the R-ratio

We determine the R-ratio for massless quarks in several renormalization schemes to various loop orders. These are the momentum subtraction schemes of Celmaster and Gonsalves as well as the minimal momentum subtraction scheme. The dependence of the R-ratio on the schemes is analysed.

==> anc/qcdrratmom.txt <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

 Electronic versions of R-ratio for MSbar and MOMi schemes in the Landau gauge.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Notation:

Cf, Ca and Tf are the usual group Casimirs.
Nf is the number of massless quarks.
dabcsq is the square of the symmetric tensor d^{abc}.
dFF4 and dFA4 are the products of rank four Casimirs in the notation of
P.A. Baikov, K.G. Chetyrkin, J.H. Kuehn, Phys. Lett. B714 (2012), 62.
sumqsq is the sum of the charges Q squared.
sqsumq is the square of the sum of the charges Q.
N_F is the dimension of the fundamental representation of the colour group.
ln(x) is the natural logarithm.
psiprime(x) is the first derivative of psi(x).
psiprime3(x) is the third derivative of psi(x).
ssn(x) is s_n(x) for n = 2 and 3.
z3, z5 and z7 are zeta(3), zeta(5) and zeta(7) respectively where zeta(z) is
the Riemann zeta function.
The shorthand notation 
scripth312 + scripth432 = 1/36*psiprime3(1/3) - 2/27*pi^4
is used.

ams is the MSbar coupling constant.

amom is the respective MOMi coupling constant.


rratms := 

1 + 3*Cf*ams + (Cf*( - 88*Ca*z3 + 123*Ca - 3*Cf + 32*Nf*Tf*z3 - 44*Nf*Tf)
)/2*ams^2 + ( - 726*Ca^2*Cf*N_F*pi^2*sumqsq - 65688*Ca^2*Cf*N_F*sumqsq*z3 - 
7920*Ca^2*Cf*N_F*sumqsq*z5 + 90445*Ca^2*Cf*N_F*sumqsq - 30888*Ca*Cf^2*N_F*sumqsq
*z3 + 47520*Ca*Cf^2*N_F*sumqsq*z5 - 6858*Ca*Cf^2*N_F*sumqsq + 528*Ca*Cf*N_F*Nf*pi
^2*sumqsq*Tf + 43008*Ca*Cf*N_F*Nf*sumqsq*Tf*z3 + 2880*Ca*Cf*N_F*Nf*sumqsq*Tf*z5 -
 62080*Ca*Cf*N_F*Nf*sumqsq*Tf - 1863*Cf^3*N_F*sumqsq + 16416*Cf^2*N_F*Nf*sumqsq*
Tf*z3 - 17280*Cf^2*N_F*Nf*sumqsq*Tf*z5 - 1566*Cf^2*N_F*Nf*sumqsq*Tf - 96*Cf*N_F*
Nf^2*pi^2*sumqsq*Tf^2 - 7296*Cf*N_F*Nf^2*sumqsq*Tf^2*z3 + 9664*Cf*N_F*Nf^2*
sumqsq*Tf^2 - 432*dabcsq*sqsumq*z3 + 198*dabcsq*sqsumq)/(54*N_F*sumqsq)*ams^3 +
 (1149984*Ca^3*Cf*N_F*pi^2*sumqsq*z3 - 1809324*Ca^3*Cf*N_F*pi^2*sumqsq + 
9408960*Ca^3*Cf*N_F*sumqsq*z3^2 - 65696112*Ca^3*Cf*N_F*sumqsq*z3 - 33693840*Ca
^3*Cf*N_F*sumqsq*z5 - 2993760*Ca^3*Cf*N_F*sumqsq*z7 + 104414078*Ca^3*Cf*N_F*
sumqsq + 39204*Ca^2*Cf^2*N_F*pi^2*sumqsq - 56926800*Ca^2*Cf^2*N_F*sumqsq*z3 +
 67443840*Ca^2*Cf^2*N_F*sumqsq*z5 + 17962560*Ca^2*Cf^2*N_F*sumqsq*z7 - 
15987807*Ca^2*Cf^2*N_F*sumqsq - 1254528*Ca^2*Cf*N_F*Nf*pi^2*sumqsq*Tf*z3 + 
1936224*Ca^2*Cf*N_F*Nf*pi^2*sumqsq*Tf - 2737152*Ca^2*Cf*N_F*Nf*sumqsq*Tf*z3^2 
+ 59505408*Ca^2*Cf*N_F*Nf*sumqsq*Tf*z3 + 32495040*Ca^2*Cf*N_F*Nf*sumqsq*Tf*z5 + 
1088640*Ca^2*Cf*N_F*Nf*sumqsq*Tf*z7 - 105116664*Ca^2*Cf*N_F*Nf*sumqsq*Tf - 
540432*Ca*Cf^3*N_F*sumqsq*z3 + 35069760*Ca*Cf^3*N_F*sumqsq*z5 - 35925120*Ca*Cf^
3*N_F*sumqsq*z7 - 3934656*Ca*Cf^3*N_F*sumqsq + 42768*Ca*Cf^2*N_F*Nf*pi^2*sumqsq*
Tf - 4105728*Ca*Cf^2*N_F*Nf*sumqsq*Tf*z3^2 + 55266624*Ca*Cf^2*N_F*Nf*sumqsq*Tf*
z3 - 53447040*Ca*Cf^2*N_F*Nf*sumqsq*Tf*z5 - 6531840*Ca*Cf^2*N_F*Nf*sumqsq*Tf*z7 
+ 1164852*Ca*Cf^2*N_F*Nf*sumqsq*Tf + 456192*Ca*Cf*N_F*Nf^2*pi^2*sumqsq*Tf^2*z3
 - 673920*Ca*Cf*N_F*Nf^2*pi^2*sumqsq*Tf^2 - 248832*Ca*Cf*N_F*Nf^2*sumqsq*Tf^2
*z3^2 - 18062784*Ca*Cf*N_F*Nf^2*sumqsq*Tf^2*z3 - 9400320*Ca*Cf*N_F*Nf^2*sumqsq
*Tf^2*z5 + 32720928*Ca*Cf*N_F*Nf^2*sumqsq*Tf^2 - 171072*Ca*dabcsq*sqsumq*z3^2
 - 657072*Ca*dabcsq*sqsumq*z3 + 349920*Ca*dabcsq*sqsumq*z5 + 420444*Ca*dabcsq*
sqsumq + 186624*Cf^4*N_F*sumqsq*z3 + 1010151*Cf^4*N_F*sumqsq + 1539648*Cf^3*N_F*
Nf*sumqsq*Tf*z3 - 15552000*Cf^3*N_F*Nf*sumqsq*Tf*z5 + 13063680*Cf^3*N_F*Nf*
sumqsq*Tf*z7 + 1297296*Cf^3*N_F*Nf*sumqsq*Tf - 20736*Cf^2*N_F*Nf^2*pi^2*sumqsq
*Tf^2 + 1492992*Cf^2*N_F*Nf^2*sumqsq*Tf^2*z3^2 - 12047616*Cf^2*N_F*Nf^2*
sumqsq*Tf^2*z3 + 10368000*Cf^2*N_F*Nf^2*sumqsq*Tf^2*z5 + 1645344*Cf^2*N_F*Nf
^2*sumqsq*Tf^2 - 124416*Cf*dabcsq*sqsumq*z3 + 311040*Cf*dabcsq*sqsumq*z5 - 
101088*Cf*dabcsq*sqsumq - 55296*Cf*N_F*Nf^3*pi^2*sumqsq*Tf^3*z3 + 76032*Cf*N_F*
Nf^3*pi^2*sumqsq*Tf^3 + 1870848*Cf*N_F*Nf^3*sumqsq*Tf^3*z3 + 829440*Cf*N_F*Nf
^3*sumqsq*Tf^3*z5 - 3139072*Cf*N_F*Nf^3*sumqsq*Tf^3 + 62208*dabcsq*Nf*sqsumq*
Tf*z3^2 + 202176*dabcsq*Nf*sqsumq*Tf*z3 - 155520*dabcsq*Nf*sqsumq*Tf*z5 - 
128736*dabcsq*Nf*sqsumq*Tf - 124416*dFA4*sumqsq*z3 - 622080*dFA4*sumqsq*z5 + 
93312*dFA4*sumqsq - 497664*dFF4*Nf*sumqsq*z3 + 1244160*dFF4*Nf*sumqsq*z5 - 
404352*dFF4*Nf*sumqsq)/(1944*N_F*sumqsq)*ams^4;

rratmomg := 
1 + 3*Cf*amom + (Cf*( - 69*psiprime(1/3)*Ca
+192*psiprime(1/3)*Nf*Tf
+46*Ca*pi^2
-2376*Ca*z3
+2133*Ca
-81*Cf
-128*Nf*pi^2*Tf
+864*Nf*Tf*z3
-756*Nf*Tf))/54*amom^2
+(168156*sqrt(3)*ln(3)^2*Ca^2*Cf*N_F*pi*sumqsq
-77760*sqrt(3)*ln(3)^2*Ca*Cf*N_F*Nf*pi*sumqsq*Tf
-2017872*sqrt(3)*ln(3)*Ca^2*Cf*N_F*pi*sumqsq
+933120*sqrt(3)*ln(3)*Ca*Cf*N_F*Nf*pi*sumqsq*Tf
-180612*sqrt(3)*Ca^2*Cf*N_F*pi^3*sumqsq
+83520*sqrt(3)*Ca*Cf*N_F*Nf*pi^3*sumqsq*Tf
+133308*psiprime(1/3)^2*Ca^2*Cf*N_F*sumqsq
-741888*psiprime(1/3)^2*Ca*Cf*N_F*Nf*sumqsq*Tf
+1032192*psiprime(1/3)^2*Cf*N_F*Nf^2*sumqsq*Tf^2
-177744*psiprime(1/3)*Ca^2*Cf*N_F*pi^2*sumqsq
+5246208*psiprime(1/3)*Ca^2*Cf*N_F*sumqsq*z3
+4852224*psiprime(1/3)*Ca^2*Cf*N_F*sumqsq
+178848*psiprime(1/3)*Ca*Cf^2*N_F*sumqsq
+989184*psiprime(1/3)*Ca*Cf*N_F*Nf*pi^2*sumqsq*Tf
-16505856*psiprime(1/3)*Ca*Cf*N_F*Nf*sumqsq*Tf*z3
+9481536*psiprime(1/3)*Ca*Cf*N_F*Nf*sumqsq*Tf
+995328*psiprime(1/3)*Cf^2*N_F*Nf*sumqsq*Tf
-1376256*psiprime(1/3)*Cf*N_F*Nf^2*pi^2*sumqsq*Tf^2
+5308416*psiprime(1/3)*Cf*N_F*Nf^2*sumqsq*Tf^2*z3
-4313088*psiprime(1/3)*Cf*N_F*Nf^2*sumqsq*Tf^2
+103761*psiprime3(1/3)*Ca^2*Cf*N_F*sumqsq
-62208*psiprime3(1/3)*Ca*Cf*N_F*Nf*sumqsq*Tf
+72643392*ss2(pi/6)*Ca^2*Cf*N_F*sumqsq
-33592320*ss2(pi/6)*Ca*Cf*N_F*Nf*sumqsq*Tf
-145286784*ss2(pi/2)*Ca^2*Cf*N_F*sumqsq
+67184640*ss2(pi/2)*Ca*Cf*N_F*Nf*sumqsq*Tf
-121072320*ss3(pi/6)*Ca^2*Cf*N_F*sumqsq
+55987200*ss3(pi/6)*Ca*Cf*N_F*Nf*sumqsq*Tf
+96857856*ss3(pi/2)*Ca^2*Cf*N_F*sumqsq
-44789760*ss3(pi/2)*Ca*Cf*N_F*Nf*sumqsq*Tf
-217448*Ca^2*Cf*N_F*pi^4*sumqsq
-3497472*Ca^2*Cf*N_F*pi^2*sumqsq*z3
-5116608*Ca^2*Cf*N_F*pi^2*sumqsq
-88239132*Ca^2*Cf*N_F*sumqsq*z3
-20528640*Ca^2*Cf*N_F*sumqsq*z5
+113218479*Ca^2*Cf*N_F*sumqsq
-119232*Ca*Cf^2*N_F*pi^2*sumqsq
-80061696*Ca*Cf^2*N_F*sumqsq*z3
+123171840*Ca*Cf^2*N_F*sumqsq*z5
-14696640*Ca*Cf^2*N_F*sumqsq
-163840*Ca*Cf*N_F*Nf*pi^4*sumqsq*Tf
+11003904*Ca*Cf*N_F*Nf*pi^2*sumqsq*Tf*z3
-4952448*Ca*Cf*N_F*Nf*pi^2*sumqsq*Tf
+54743040*Ca*Cf*N_F*Nf*sumqsq*Tf*z3
+7464960*Ca*Cf*N_F*Nf*sumqsq*Tf*z5
-75989664*Ca*Cf*N_F*Nf*sumqsq*Tf
-4828896*Cf^3*N_F*sumqsq
-663552*Cf^2*N_F*Nf*pi^2*sumqsq*Tf
+35831808*Cf^2*N_F*Nf*sumqsq*Tf*z3
-44789760*Cf^2*N_F*Nf*sumqsq*Tf*z5
+1959552*Cf^2*N_F*Nf*sumqsq*Tf
+458752*Cf*N_F*Nf^2*pi^4*sumqsq*Tf^2
-3538944*Cf*N_F*Nf^2*pi^2*sumqsq*Tf^2*z3
+2626560*Cf*N_F*Nf^2*pi^2*sumqsq*Tf^2
-6967296*Cf*N_F*Nf^2*sumqsq*Tf^2*z3
+11674368*Cf*N_F*Nf^2*sumqsq*Tf^2
-1119744*dabcsq*sqsumq*z3
+513216*dabcsq*sqsumq)/(139968*N_F*sumqsq)*amom^3;


rratmomh := 

1 + 3*Cf*amom + (Cf*( - 15*psiprime(1/3)*Ca
+10*Ca*pi^2
-1584*Ca*z3
+1599*Ca
-54*Cf
+576*Nf*Tf*z3
-552*Nf*Tf))/36*amom^2
+(8856*sqrt(3)*ln(3)^2*Ca^2*Cf*N_F*pi*sumqsq
-3456*sqrt(3)*ln(3)^2*Ca*Cf*N_F*Nf*pi*sumqsq*Tf
-106272*sqrt(3)*ln(3)*Ca^2*Cf*N_F*pi*sumqsq
+41472*sqrt(3)*ln(3)*Ca*Cf*N_F*Nf*pi*sumqsq*Tf
-9512*sqrt(3)*Ca^2*Cf*N_F*pi^3*sumqsq
+3712*sqrt(3)*Ca*Cf*N_F*Nf*pi^3*sumqsq*Tf
+3150*psiprime(1/3)^2*Ca^2*Cf*N_F*sumqsq
-4200*psiprime(1/3)*Ca^2*Cf*N_F*pi^2*sumqsq
+380160*psiprime(1/3)*Ca^2*Cf*N_F*sumqsq*z3
+222768*psiprime(1/3)*Ca^2*Cf*N_F*sumqsq
+12960*psiprime(1/3)*Ca*Cf^2*N_F*sumqsq
-138240*psiprime(1/3)*Ca*Cf*N_F*Nf*sumqsq*Tf*z3
-131904*psiprime(1/3)*Ca*Cf*N_F*Nf*sumqsq*Tf
+2997*psiprime3(1/3)*Ca^2*Cf*N_F*sumqsq
+3825792*ss2(pi/6)*Ca^2*Cf*N_F*sumqsq
-1492992*ss2(pi/6)*Ca*Cf*N_F*Nf*sumqsq*Tf
-7651584*ss2(pi/2)*Ca^2*Cf*N_F*sumqsq
+2985984*ss2(pi/2)*Ca*Cf*N_F*Nf*sumqsq*Tf
-6376320*ss3(pi/6)*Ca^2*Cf*N_F*sumqsq
+2488320*ss3(pi/6)*Ca*Cf*N_F*Nf*sumqsq*Tf
+5101056*ss3(pi/2)*Ca^2*Cf*N_F*sumqsq
-1990656*ss3(pi/2)*Ca*Cf*N_F*Nf*sumqsq*Tf
-6592*Ca^2*Cf*N_F*pi^4*sumqsq
-253440*Ca^2*Cf*N_F*pi^2*sumqsq*z3
-566688*Ca^2*Cf*N_F*pi^2*sumqsq
-22403304*Ca^2*Cf*N_F*sumqsq*z3
-4561920*Ca^2*Cf*N_F*sumqsq*z5
+29840400*Ca^2*Cf*N_F*sumqsq
-8640*Ca*Cf^2*N_F*pi^2*sumqsq
-17791488*Ca*Cf^2*N_F*sumqsq*z3
+27371520*Ca*Cf^2*N_F*sumqsq*z5
-3418848*Ca*Cf^2*N_F*sumqsq
+92160*Ca*Cf*N_F*Nf*pi^2*sumqsq*Tf*z3
+392064*Ca*Cf*N_F*Nf*pi^2*sumqsq*Tf
+14017536*Ca*Cf*N_F*Nf*sumqsq*Tf*z3
+1658880*Ca*Cf*N_F*Nf*sumqsq*Tf*z5
-20170944*Ca*Cf*N_F*Nf*sumqsq*Tf
-1073088*Cf^3*N_F*sumqsq
+7962624*Cf^2*N_F*Nf*sumqsq*Tf*z3
-9953280*Cf^2*N_F*Nf*sumqsq*Tf*z5
+601344*Cf^2*N_F*Nf*sumqsq*Tf
-55296*Cf*N_F*Nf^2*pi^2*sumqsq*Tf^2
-1990656*Cf*N_F*Nf^2*sumqsq*Tf^2*z3
+2985984*Cf*N_F*Nf^2*sumqsq*Tf^2
-248832*dabcsq*sqsumq*z3
+114048*dabcsq*sqsumq)/(31104*N_F*sumqsq)*amom^3;


rratmomq := 

1 + 3*Cf*amom + (Cf*(78*psiprime(1/3)*Ca
-48*psiprime(1/3)*Cf
-52*Ca*pi^2
-1584*Ca*z3
+1221*Ca
+32*Cf*pi^2
+378*Cf
+576*Nf*Tf*z3
-552*Nf*Tf))/36*amom^2
+(
-1539*sqrt(3)*ln(3)^2*Ca^2*Cf*N_F*pi*sumqsq
+4536*sqrt(3)*ln(3)^2*Ca*Cf^2*N_F*pi*sumqsq
-432*sqrt(3)*ln(3)^2*Ca*Cf*N_F*Nf*pi*sumqsq*Tf
+864*sqrt(3)*ln(3)^2*Cf^3*N_F*pi*sumqsq
+18468*sqrt(3)*ln(3)*Ca^2*Cf*N_F*pi*sumqsq
-54432*sqrt(3)*ln(3)*Ca*Cf^2*N_F*pi*sumqsq
+5184*sqrt(3)*ln(3)*Ca*Cf*N_F*Nf*pi*sumqsq*Tf
-10368*sqrt(3)*ln(3)*Cf^3*N_F*pi*sumqsq
+1653*sqrt(3)*Ca^2*Cf*N_F*pi^3*sumqsq
-4872*sqrt(3)*Ca*Cf^2*N_F*pi^3*sumqsq
+464*sqrt(3)*Ca*Cf*N_F*Nf*pi^3*sumqsq*Tf
-928*sqrt(3)*Cf^3*N_F*pi^3*sumqsq
+31662*psiprime(1/3)^2*Ca^2*Cf*N_F*sumqsq
-57312*psiprime(1/3)^2*Ca*Cf^2*N_F*sumqsq
+28800*psiprime(1/3)^2*Cf^3*N_F*sumqsq
-42216*psiprime(1/3)*Ca^2*Cf*N_F*pi^2*sumqsq
-494208*psiprime(1/3)*Ca^2*Cf*N_F*sumqsq*z3
+422046*psiprime(1/3)*Ca^2*Cf*N_F*sumqsq
+76416*psiprime(1/3)*Ca*Cf^2*N_F*pi^2*sumqsq
+304128*psiprime(1/3)*Ca*Cf^2*N_F*sumqsq*z3
+383760*psiprime(1/3)*Ca*Cf^2*N_F*sumqsq
+179712*psiprime(1/3)*Ca*Cf*N_F*Nf*sumqsq*Tf*z3
-294912*psiprime(1/3)*Ca*Cf*N_F*Nf*sumqsq*Tf
-38400*psiprime(1/3)*Cf^3*N_F*pi^2*sumqsq
-451008*psiprime(1/3)*Cf^3*N_F*sumqsq
-110592*psiprime(1/3)*Cf^2*N_F*Nf*sumqsq*Tf*z3
+126720*psiprime(1/3)*Cf^2*N_F*Nf*sumqsq*Tf
-621*psiprime3(1/3)*Ca^2*Cf*N_F*sumqsq
-1296*psiprime3(1/3)*Ca*Cf^2*N_F*sumqsq
+864*psiprime3(1/3)*Ca*Cf*N_F*Nf*sumqsq*Tf
+6912*psiprime3(1/3)*Cf^3*N_F*sumqsq
-664848*ss2(pi/6)*Ca^2*Cf*N_F*sumqsq
+1959552*ss2(pi/6)*Ca*Cf^2*N_F*sumqsq
-186624*ss2(pi/6)*Ca*Cf*N_F*Nf*sumqsq*Tf
+373248*ss2(pi/6)*Cf^3*N_F*sumqsq
+1329696*ss2(pi/2)*Ca^2*Cf*N_F*sumqsq
-3919104*ss2(pi/2)*Ca*Cf^2*N_F*sumqsq
+373248*ss2(pi/2)*Ca*Cf*N_F*Nf*sumqsq*Tf
-746496*ss2(pi/2)*Cf^3*N_F*sumqsq
+1108080*ss3(pi/6)*Ca^2*Cf*N_F*sumqsq
-3265920*ss3(pi/6)*Ca*Cf^2*N_F*sumqsq
+311040*ss3(pi/6)*Ca*Cf*N_F*Nf*sumqsq*Tf
-622080*ss3(pi/6)*Cf^3*N_F*sumqsq
-886464*ss3(pi/2)*Ca^2*Cf*N_F*sumqsq
+2612736*ss3(pi/2)*Ca*Cf^2*N_F*sumqsq
-248832*ss3(pi/2)*Ca*Cf*N_F*Nf*sumqsq*Tf
+497664*ss3(pi/2)*Cf^3*N_F*sumqsq
+15728*Ca^2*Cf*N_F*pi^4*sumqsq
+329472*Ca^2*Cf*N_F*pi^2*sumqsq*z3
-385908*Ca^2*Cf*N_F*pi^2*sumqsq
-3002670*Ca^2*Cf*N_F*sumqsq*z3
-1140480*Ca^2*Cf*N_F*sumqsq*z5
+4895640*Ca^2*Cf*N_F*sumqsq
-22016*Ca*Cf^2*N_F*pi^4*sumqsq
-202752*Ca*Cf^2*N_F*pi^2*sumqsq*z3
-255840*Ca*Cf^2*N_F*pi^2*sumqsq
-7231680*Ca*Cf^2*N_F*sumqsq*z3
+6842880*Ca*Cf^2*N_F*sumqsq*z5
+1581768*Ca*Cf^2*N_F*sumqsq
-2304*Ca*Cf*N_F*Nf*pi^4*sumqsq*Tf
-119808*Ca*Cf*N_F*Nf*pi^2*sumqsq*Tf*z3
+272640*Ca*Cf*N_F*Nf*pi^2*sumqsq*Tf
+2602368*Ca*Cf*N_F*Nf*sumqsq*Tf*z3
+414720*Ca*Cf*N_F*Nf*sumqsq*Tf*z5
-4025376*Ca*Cf*N_F*Nf*sumqsq*Tf
-5632*Cf^3*N_F*pi^4*sumqsq
+300672*Cf^3*N_F*pi^2*sumqsq
-435456*Cf^3*N_F*sumqsq*z3
+128304*Cf^3*N_F*sumqsq
+73728*Cf^2*N_F*Nf*pi^2*sumqsq*Tf*z3
-84480*Cf^2*N_F*Nf*pi^2*sumqsq*Tf
+2985984*Cf^2*N_F*Nf*sumqsq*Tf*z3
-2488320*Cf^2*N_F*Nf*sumqsq*Tf*z5
-896832*Cf^2*N_F*Nf*sumqsq*Tf
-13824*Cf*N_F*Nf^2*pi^2*sumqsq*Tf^2
-497664*Cf*N_F*Nf^2*sumqsq*Tf^2*z3
+746496*Cf*N_F*Nf^2*sumqsq*Tf^2
-62208*dabcsq*sqsumq*z3
+28512*dabcsq*sqsumq)/(7776*N_F*sumqsq)*amom^3;


ratmmom := 

1 + 3*Cf*amom + (Cf*( - 528*Ca*z3 + 569*Ca - 18*Cf + 192*Nf*Tf*z3 - 184*
Nf*Tf))/12*amom^2 + ( - 1936*Ca^2*Cf*N_F*pi^2*sumqsq - 113574*Ca^2*Cf*N_F*
sumqsq*z3 - 21120*Ca^2*Cf*N_F*sumqsq*z5 + 151725*Ca^2*Cf*N_F*sumqsq - 82368*Ca*
Cf^2*N_F*sumqsq*z3 + 126720*Ca*Cf^2*N_F*sumqsq*z5 - 16260*Ca*Cf^2*N_F*sumqsq + 
1408*Ca*Cf*N_F*Nf*pi^2*sumqsq*Tf + 68352*Ca*Cf*N_F*Nf*sumqsq*Tf*z3 + 7680*Ca*Cf*
N_F*Nf*sumqsq*Tf*z5 - 97584*Ca*Cf*N_F*Nf*sumqsq*Tf - 4968*Cf^3*N_F*sumqsq + 36864*
Cf^2*N_F*Nf*sumqsq*Tf*z3 - 46080*Cf^2*N_F*Nf*sumqsq*Tf*z5 + 2784*Cf^2*N_F*Nf*
sumqsq*Tf - 256*Cf*N_F*Nf^2*pi^2*sumqsq*Tf^2 - 9216*Cf*N_F*Nf^2*sumqsq*Tf^2*
z3 + 13824*Cf*N_F*Nf^2*sumqsq*Tf^2 - 1152*dabcsq*sqsumq*z3 + 528*dabcsq*sqsumq)
/(144*N_F*sumqsq)*amom^3 + (1022208*Ca^3*Cf*N_F*pi^2*sumqsq*z3 - 1281104*Ca^3*
Cf*N_F*pi^2*sumqsq + 7622208*Ca^3*Cf*N_F*sumqsq*z3^2 - 27075258*Ca^3*Cf*N_F*
sumqsq*z3 - 26170065*Ca^3*Cf*N_F*sumqsq*z5 - 2661120*Ca^3*Cf*N_F*sumqsq*z7 + 
51072561*Ca^3*Cf*N_F*sumqsq + 34848*Ca^2*Cf^2*N_F*pi^2*sumqsq - 36706680*Ca^2
*Cf^2*N_F*sumqsq*z3 + 38534400*Ca^2*Cf^2*N_F*sumqsq*z5 + 15966720*Ca^2*Cf^2*
N_F*sumqsq*z7 - 11102070*Ca^2*Cf^2*N_F*sumqsq - 1115136*Ca^2*Cf*N_F*Nf*pi^2*
sumqsq*Tf*z3 + 1328256*Ca^2*Cf*N_F*Nf*pi^2*sumqsq*Tf - 3379968*Ca^2*Cf*N_F*Nf*
sumqsq*Tf*z3^2 + 22424256*Ca^2*Cf*N_F*Nf*sumqsq*Tf*z3 + 25620480*Ca^2*Cf*N_F*Nf
*sumqsq*Tf*z5 + 967680*Ca^2*Cf*N_F*Nf*sumqsq*Tf*z7 - 48667992*Ca^2*Cf*N_F*Nf*
sumqsq*Tf - 480384*Ca*Cf^3*N_F*sumqsq*z3 + 31173120*Ca*Cf^3*N_F*sumqsq*z5 - 
31933440*Ca*Cf^3*N_F*sumqsq*z7 - 2657880*Ca*Cf^3*N_F*sumqsq + 38016*Ca*Cf^2*N_F*
Nf*pi^2*sumqsq*Tf - 1216512*Ca*Cf^2*N_F*Nf*sumqsq*Tf*z3^2 + 29154816*Ca*Cf^2*
N_F*Nf*sumqsq*Tf*z3 - 29998080*Ca*Cf^2*N_F*Nf*sumqsq*Tf*z5 - 5806080*Ca*Cf^2*N_F*
Nf*sumqsq*Tf*z7 + 4651296*Ca*Cf^2*N_F*Nf*sumqsq*Tf + 405504*Ca*Cf*N_F*Nf^2*pi^2
*sumqsq*Tf^2*z3 - 443136*Ca*Cf*N_F*Nf^2*pi^2*sumqsq*Tf^2 + 221184*Ca*Cf*N_F*Nf
^2*sumqsq*Tf^2*z3^2 - 5930496*Ca*Cf*N_F*Nf^2*sumqsq*Tf^2*z3 - 7741440*Ca*Cf*
N_F*Nf^2*sumqsq*Tf^2*z5 + 14081088*Ca*Cf*N_F*Nf^2*sumqsq*Tf^2 - 152064*Ca*
dabcsq*sqsumq*z3^2 - 389376*Ca*dabcsq*sqsumq*z3 + 311040*Ca*dabcsq*sqsumq*z5 + 
284496*Ca*dabcsq*sqsumq + 165888*Cf^4*N_F*sumqsq*z3 + 897912*Cf^4*N_F*sumqsq + 
940032*Cf^3*N_F*Nf*sumqsq*Tf*z3 - 12994560*Cf^3*N_F*Nf*sumqsq*Tf*z5 + 11612160*
Cf^3*N_F*Nf*sumqsq*Tf*z7 + 495936*Cf^3*N_F*Nf*sumqsq*Tf - 18432*Cf^2*N_F*Nf^2*
pi^2*sumqsq*Tf^2 + 442368*Cf^2*N_F*Nf^2*sumqsq*Tf^2*z3^2 - 5179392*Cf^2*N_F
*Nf^2*sumqsq*Tf^2*z3 + 5529600*Cf^2*N_F*Nf^2*sumqsq*Tf^2*z5 - 144000*Cf^2*
N_F*Nf^2*sumqsq*Tf^2 - 110592*Cf*dabcsq*sqsumq*z3 + 276480*Cf*dabcsq*sqsumq*z5 
- 89856*Cf*dabcsq*sqsumq - 49152*Cf*N_F*Nf^3*pi^2*sumqsq*Tf^3*z3 + 47104*Cf*N_F
*Nf^3*pi^2*sumqsq*Tf^3 + 516096*Cf*N_F*Nf^3*sumqsq*Tf^3*z3 + 737280*Cf*N_F*Nf
^3*sumqsq*Tf^3*z5 - 1234944*Cf*N_F*Nf^3*sumqsq*Tf^3 + 55296*dabcsq*Nf*sqsumq*
Tf*z3^2 + 87552*dabcsq*Nf*sqsumq*Tf*z3 - 138240*dabcsq*Nf*sqsumq*Tf*z5 - 72192*
dabcsq*Nf*sqsumq*Tf - 110592*dFA4*sumqsq*z3 - 552960*dFA4*sumqsq*z5 + 82944*dFA4
*sumqsq - 442368*dFF4*Nf*sumqsq*z3 + 1105920*dFF4*Nf*sumqsq*z5 - 359424*dFF4*Nf*
sumqsq)/(1728*N_F*sumqsq)*amom^4;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                         Coupling constant maps.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

a_momggg := 

a 

+ ( + 138*psiprime(1/3)*Ca
- 384*psiprime(1/3)*Nf*Tf
- 92*Ca*pi^2
+ 2376*Ca
+ 256*Nf*pi^2*Tf
- 864*Nf*Tf)/324*a^2

+ ( - 504468*ln(3)^2*Ca^2*pi
+ 233280*ln(3)^2*Ca*Nf*pi*Tf
+ 6053616*ln(3)*Ca^2*pi
- 2799360*ln(3)*Ca*Nf*pi*Tf
+ 19044*psiprime(1/3)^2*sqrt(3)*Ca^2
- 105984*psiprime(1/3)^2*sqrt(3)*Ca*Nf*Tf
+ 147456*psiprime(1/3)^2*sqrt(3)*Nf^2*Tf^2
- 25392*psiprime(1/3)*sqrt(3)*Ca^2*pi^2
- 6938784*psiprime(1/3)*sqrt(3)*Ca^2
+ 141312*psiprime(1/3)*sqrt(3)*Ca*Nf*pi^2*Tf
- 2960064*psiprime(1/3)*sqrt(3)*Ca*Nf*Tf
- 1492992*psiprime(1/3)*sqrt(3)*Cf*Nf*Tf
- 196608*psiprime(1/3)*sqrt(3)*Nf^2*pi^2*Tf^2
+ 2322432*psiprime(1/3)*sqrt(3)*Nf^2*Tf^2
- 100602*psiprime3(1/3)*sqrt(3)*Ca^2
+ 124416*psiprime3(1/3)*sqrt(3)*Cf*Nf*Tf
- 72643392*sqrt(3)*ss2(pi/6)*Ca^2
+ 33592320*sqrt(3)*ss2(pi/6)*Ca*Nf*Tf
+ 145286784*sqrt(3)*ss2(pi/2)*Ca^2
- 67184640*sqrt(3)*ss2(pi/2)*Ca*Nf*Tf
+ 121072320*sqrt(3)*ss3(pi/6)*Ca^2
- 55987200*sqrt(3)*ss3(pi/6)*Ca*Nf*Tf
- 96857856*sqrt(3)*ss3(pi/2)*Ca^2
+ 44789760*sqrt(3)*ss3(pi/2)*Ca*Nf*Tf
+ 276736*sqrt(3)*Ca^2*pi^4
+ 4625856*sqrt(3)*Ca^2*pi^2
- 113724*sqrt(3)*Ca^2*scripth312
- 113724*sqrt(3)*Ca^2*scripth432
+ 8301852*sqrt(3)*Ca^2*z3
+ 40126833*sqrt(3)*Ca^2
- 47104*sqrt(3)*Ca*Nf*pi^4*Tf
+ 1973376*sqrt(3)*Ca*Nf*pi^2*Tf
+ 2239488*sqrt(3)*Ca*Nf*scripth312*Tf
+ 2239488*sqrt(3)*Ca*Nf*scripth432*Tf
- 8957952*sqrt(3)*Ca*Nf*Tf*z3
- 26695008*sqrt(3)*Ca*Nf*Tf
- 331776*sqrt(3)*Cf*Nf*pi^4*Tf
+ 995328*sqrt(3)*Cf*Nf*pi^2*Tf
- 4478976*sqrt(3)*Cf*Nf*scripth312*Tf
- 4478976*sqrt(3)*Cf*Nf*scripth432*Tf
+ 6718464*sqrt(3)*Cf*Nf*Tf*z3
- 7138368*sqrt(3)*Cf*Nf*Tf
+ 65536*sqrt(3)*Nf^2*pi^4*Tf^2
- 1548288*sqrt(3)*Nf^2*pi^2*Tf^2
+ 2923776*sqrt(3)*Nf^2*Tf^2
+ 541836*Ca^2*pi^3
- 250560*Ca*Nf*pi^3*Tf)/(419904*sqrt(3))*a^3;

a_momh := 

a 

+ ( + 15*psiprime(1/3)*Ca
- 10*Ca*pi^2
+ 615*Ca
- 240*Nf*Tf)/108*a^2

+ ( - 26568*ln(3)^2*Ca^2*pi
+ 10368*ln(3)^2*Ca*Nf*pi*Tf
+ 318816*ln(3)*Ca^2*pi
- 124416*ln(3)*Ca*Nf*pi*Tf
+ 450*psiprime(1/3)^2*sqrt(3)*Ca^2
- 600*psiprime(1/3)*sqrt(3)*Ca^2*pi^2
- 458928*psiprime(1/3)*sqrt(3)*Ca^2
+ 206784*psiprime(1/3)*sqrt(3)*Ca*Nf*Tf
- 3213*psiprime3(1/3)*sqrt(3)*Ca^2
- 3825792*sqrt(3)*ss2(pi/6)*Ca^2
+ 1492992*sqrt(3)*ss2(pi/6)*Ca*Nf*Tf
+ 7651584*sqrt(3)*ss2(pi/2)*Ca^2
- 2985984*sqrt(3)*ss2(pi/2)*Ca*Nf*Tf
+ 6376320*sqrt(3)*ss3(pi/6)*Ca^2
- 2488320*sqrt(3)*ss3(pi/6)*Ca*Nf*Tf
- 5101056*sqrt(3)*ss3(pi/2)*Ca^2
+ 1990656*sqrt(3)*ss3(pi/2)*Ca*Nf*Tf
+ 8768*sqrt(3)*Ca^2*pi^4
+ 305952*sqrt(3)*Ca^2*pi^2
+ 7776*sqrt(3)*Ca^2*scripth312
+ 7776*sqrt(3)*Ca^2*scripth432
+ 153576*sqrt(3)*Ca^2*z3
+ 6521760*sqrt(3)*Ca^2
- 137856*sqrt(3)*Ca*Nf*pi^2*Tf
- 995328*sqrt(3)*Ca*Nf*Tf*z3
- 4015296*sqrt(3)*Ca*Nf*Tf
+ 1492992*sqrt(3)*Cf*Nf*Tf*z3
- 1710720*sqrt(3)*Cf*Nf*Tf
+ 460800*sqrt(3)*Nf^2*Tf^2
+ 28536*Ca^2*pi^3
- 11136*Ca*Nf*pi^3*Tf)/(93312*sqrt(3))*a^3;

a_momq :=

a 

+ ( - 78*psiprime(1/3)*Ca
+ 48*psiprime(1/3)*Cf
+ 52*Ca*pi^2
+ 993*Ca
- 32*Cf*pi^2
- 432*Cf
- 240*Nf*Tf)/108*a^2

+ ( + 4617*ln(3)^2*Ca^2*pi
- 13608*ln(3)^2*Ca*Cf*pi
+ 1296*ln(3)^2*Ca*Nf*pi*Tf
- 2592*ln(3)^2*Cf^2*pi
- 55404*ln(3)*Ca^2*pi
+ 163296*ln(3)*Ca*Cf*pi
- 15552*ln(3)*Ca*Nf*pi*Tf
+ 31104*ln(3)*Cf^2*pi
- 7326*psiprime(1/3)^2*sqrt(3)*Ca^2
+ 27360*psiprime(1/3)^2*sqrt(3)*Ca*Cf
- 19584*psiprime(1/3)^2*sqrt(3)*Cf^2
+ 9768*psiprime(1/3)*sqrt(3)*Ca^2*pi^2
- 350910*psiprime(1/3)*sqrt(3)*Ca^2
- 36480*psiprime(1/3)*sqrt(3)*Ca*Cf*pi^2
- 174816*psiprime(1/3)*sqrt(3)*Ca*Cf
+ 197568*psiprime(1/3)*sqrt(3)*Ca*Nf*Tf
+ 26112*psiprime(1/3)*sqrt(3)*Cf^2*pi^2
+ 295488*psiprime(1/3)*sqrt(3)*Cf^2
- 66816*psiprime(1/3)*sqrt(3)*Cf*Nf*Tf
+ 2133*psiprime3(1/3)*sqrt(3)*Ca^2
+ 1296*psiprime3(1/3)*sqrt(3)*Ca*Cf
- 864*psiprime3(1/3)*sqrt(3)*Ca*Nf*Tf
- 7776*psiprime3(1/3)*sqrt(3)*Cf^2
+ 664848*sqrt(3)*ss2(pi/6)*Ca^2
- 1959552*sqrt(3)*ss2(pi/6)*Ca*Cf
+ 186624*sqrt(3)*ss2(pi/6)*Ca*Nf*Tf
- 373248*sqrt(3)*ss2(pi/6)*Cf^2
- 1329696*sqrt(3)*ss2(pi/2)*Ca^2
+ 3919104*sqrt(3)*ss2(pi/2)*Ca*Cf
- 373248*sqrt(3)*ss2(pi/2)*Ca*Nf*Tf
+ 746496*sqrt(3)*ss2(pi/2)*Cf^2
- 1108080*sqrt(3)*ss3(pi/6)*Ca^2
+ 3265920*sqrt(3)*ss3(pi/6)*Ca*Cf
- 311040*sqrt(3)*ss3(pi/6)*Ca*Nf*Tf
+ 622080*sqrt(3)*ss3(pi/6)*Cf^2
+ 886464*sqrt(3)*ss3(pi/2)*Ca^2
- 2612736*sqrt(3)*ss3(pi/2)*Ca*Cf
+ 248832*sqrt(3)*ss3(pi/2)*Ca*Nf*Tf
- 497664*sqrt(3)*ss3(pi/2)*Cf^2
- 8944*sqrt(3)*Ca^2*pi^4
+ 233940*sqrt(3)*Ca^2*pi^2
- 54432*sqrt(3)*Ca^2*scripth312
- 54432*sqrt(3)*Ca^2*scripth432
- 164754*sqrt(3)*Ca^2*z3
+ 3278628*sqrt(3)*Ca^2
+ 8704*sqrt(3)*Ca*Cf*pi^4
+ 116544*sqrt(3)*Ca*Cf*pi^2
+ 46656*sqrt(3)*Ca*Cf*z3
- 1960848*sqrt(3)*Ca*Cf
+ 2304*sqrt(3)*Ca*Nf*pi^4*Tf
- 131712*sqrt(3)*Ca*Nf*pi^2*Tf
- 217728*sqrt(3)*Ca*Nf*Tf*z3
- 1549440*sqrt(3)*Ca*Nf*Tf
+ 12032*sqrt(3)*Cf^2*pi^4
- 196992*sqrt(3)*Cf^2*pi^2
+ 31104*sqrt(3)*Cf^2*scripth312
+ 31104*sqrt(3)*Cf^2*scripth432
+ 435456*sqrt(3)*Cf^2*z3
+ 256608*sqrt(3)*Cf^2
+ 44544*sqrt(3)*Cf*Nf*pi^2*Tf
+ 373248*sqrt(3)*Cf*Nf*Tf*z3
+ 80352*sqrt(3)*Cf*Nf*Tf
+ 115200*sqrt(3)*Nf^2*Tf^2
- 4959*Ca^2*pi^3
+ 14616*Ca*Cf*pi^3
- 1392*Ca*Nf*pi^3*Tf
+ 2784*Cf^2*pi^3)/(23328*sqrt(3))*a^3;


a_mmom :=

a 

+ ( + 169*Ca 
- 80*Nf*Tf)/36*a^2

+ ( - 6318*Ca^2*z3 
+ 76063*Ca^2 
- 10368*Ca*Nf*Tf*z3 
- 50656*Ca*Nf*Tf
+ 20736*Cf*Nf*Tf*z3
- 23760*Cf*Nf*Tf 
+ 6400*Nf^2*Tf^2)/1296*a^3

+ ( - 6552900*Ca^3*z3
- 1896615*Ca^3*z5 
+ 42074947*Ca^3 
- 4499712*Ca^2*Nf*Tf*z3
+ 2488320*Ca^2*Nf*Tf*z5 
- 38975424*Ca^2*Nf*Tf 
+ 15303168*Ca*Cf*Nf*Tf*z3
+ 3732480*Ca*Cf*Nf*Tf*z5 
- 23755968*Ca*Cf*Nf*Tf 
+ 3068928*Ca*Nf^2*Tf^2*z3
+ 9209280*Ca*Nf^2*Tf^2 
+ 4603392*Cf^2*Nf*Tf*z3 
- 7464960*Cf^2*Nf*Tf*z5
+ 1482624*Cf^2*Nf*Tf 
- 6469632*Cf*Nf^2*Tf^2*z3 
+ 8065152*Cf*Nf^2*Tf^2
- 512000*Nf^3*Tf^3)/46656*a^4;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


